Optimal Distributed Resource Allocation for Decode-and-Forward Relay Networks

This paper presents a distributed resource allocation algorithm to jointly optimize the power allocation, channel allocation and relay selection for decode-and-forward (DF) relay networks with a large number of sources, relays, and destinations. The well-known dual decomposition technique cannot directly be applied to resolve this problem, because the achievable data rate of DF relaying is not strictly concave, and thus the local resource allocation subproblem may have non-unique solutions. We resolve this non-strict concavity problem by using the idea of the proximal point method, which adds quadratic terms to make the objective function strictly concave. However, the proximal solution adds an extra layer of iterations over typical duality based approaches, which can significantly slow down the speed of convergence. To address this key weakness, we devise a fast algorithm without the need for this additional layer of iterations, which converges to the optimal solution. Our algorithm only needs local information exchange, and can easily adapt to variations of network size and topology. We prove that our distributed resource allocation algorithm converges to the optimal solution. A channel resource adjustment method is further developed to provide more channel resources to the bottleneck links and realize traffic load balance. Numerical results are provided to illustrate the benefits of our algorithm.

==> figs/f_line.m <==
function [ x ] = f_line(a,e)
if (a<1e-20) %功率很小或者为0时，
    x = 1e-10;
    return;
end
x = 1e-4;
f = log2(1+a/x)-a/x/log(2)/(1+a/x)-e;
while (f<0)%寻找f大于0的一个起始点
    x = x/10;
    f = log2(1+a/x)-a/x/log(2)/(1+a/x)-e;
%     if x < 1e-12
%         x=0;
%         return;
%     end
end
while (f>1e-10) %牛顿迭代
    x = x-f*log(2)/(-a/(x^2+a*x)+a/(x+a)^2);
    f = log2(1+a/x)-a/x/log(2)/(1+a/x)-e;
end



==> figs/main_v1.m <==
% Power and channel resource allocation for F/TDMA relay network with
% optimized channel resource allocation among different control nodes
% Direct transmission (DT) and decode and forward (DF)

clc;
clear;
close all;

% Configuration for system topology (with relay)
path_factor = 4;
node_pos = [ 0 ; 0+sqrt(-1)*5 ; 5 ; 5+sqrt(-1)*5 ; 1.5+sqrt(-1)*1.5 ; 4+sqrt(-1)*4 ];
P_max_dB = [ 25 ; 25 ; 25 ; 25 ; 25 ; 25 ];
M = [ 1 3 ; 2 1 ; 3 2 ; 2 4 ; 4 3 ];
% Enable different links to specify the topology of the network
DT_enable = [ 1 ; 1 ; 1 ; 1 ; 1 ];
RDF_enable = [ 0 0 0 0 1 1 ; 0 0 0 0 1 1 ; 0 0 0 0 1 1 ; 0 0 0 0 1 1 ; 0 0 0 0 1 1 ];
% Control nodes for all the links
C = [ 1 ; 1 ; 2 ; 3 ; 3 ];
% Channel resource of each control node
beta = [ 0.4 ; 0.2 ; 0.4 ];
% beta = [ 1/3 ; 1/3 ; 1/3 ];
% Minimum channel allocation
T_min = 0.01;

% % Configuration for system topology (without relay)
% path_factor = 4;
% node_pos = [ 0 ; 0+sqrt(-1)*5 ; 5 ; 5+sqrt(-1)*5 ];
% P_max_dB = [ 15 ; 15 ; 15 ; 15  ];
% M = [ 1 3 ; 2 1 ; 3 2 ; 2 4 ; 4 3 ];
% % Enable different links to specify the topology of the network
% DT_enable = [ 1 ; 1 ; 1 ; 1 ; 1 ];
% RDF_enable = [ 0 0 0 0 ; 0 0 0 0 ; 0 0 0 0 ; 0 0 0 0 ; 0 0 0 0 ];
% % Control nodes for all the links
% C = [ 1 ; 1 ; 2 ; 3 ; 3 ];
% % Channel resource of each control node
% beta = [ 1/3 ; 1/3 ; 1/3 ];
% % Minimum channel allocation
% T_min = 0.01;

% Configuration for optimization parameters
step_dual_P = 5e-5;  % step size in updating dual variables for power
c = 1e-4;            % coefficients in quadratic terms
Num_JointIter = 5;  % number of iterations in distributed joint-power-channel resource allocation
Num_AuxilIter = 2;
step_beta = 30e-2;    % step size in updating channel resources of control nodes
MAX_ITER = 100;       % maximum number of iterations for updating channel resources of control nodes

% Calculate channel gains
N=length(node_pos);
S = unique(M(:,1));
D = unique(M(:,2));
tmp = 1:N;
tmp([S;D])=0;
R = find(tmp);
P_max = 10.^(P_max_dB./10);
Num_Link = size(M,1);
% g_m^{sd}: power attenuation from source to destination, |M|-by-1
gsd = abs(node_pos(M(:,1))-node_pos(M(:,2))).^(-path_factor);
gsd_tmp = gsd*ones(1,N);
% g_m^{sr}: power attenuation from source to relay, |M|-by-(|N|+|J|)
gsr = abs(repmat(node_pos(M(:,1)),[1 length(node_pos)])-repmat(node_pos.',[Num_Link,1]));
gsr(gsr==0) = 1e6;
gsr = gsr.^(-path_factor);
% gsr(gsr==1e6^(-path_factor)) = 0;
% g_m^{rd}: power attenuation from relay to destination, |M|-by-(|N|+|J|)
grd = abs(repmat(node_pos(M(:,2)),[1 length(node_pos)])-repmat(node_pos.',[Num_Link,1]));
grd(grd==0) = 1e6;
grd = grd.^(-path_factor);
% grd(grd==1e6^(-path_factor)) = 0;

% Initial power allocation
% All the initial values are set feasible to speed up the convergence rate
Pmk = zeros(Num_Link, 1);
Psk = zeros(Num_Link, N);
Prk = zeros(Num_Link, N);
for index_node=1:1:length(S)
    % Calculate the number of possible power allocations of the current node
    tmp_num = sum(DT_enable(M(:,1)==S(index_node))) + sum(sum(RDF_enable(M(:,1)==S(index_node),:),2),1);
    for tmp_index=1:1:Num_Link
        if ((M(tmp_index,1)~=S(index_node))&&(M(tmp_index,2)~=S(index_node)))
            tmp_num = tmp_num + RDF_enable(tmp_index, S(index_node)-(M(tmp_index,1)<S(index_node))-(M(tmp_index,2)<S(index_node)));
        end
    end
    % Power allocation of the source nodes for direct transmission
    Pmk(M(:,1)==S(index_node)) = P_max(S(index_node),1)/tmp_num;
    % Power allocation of the source nodes for relay transmission
    Psk(M(:,1)==S(index_node),:) = P_max(S(index_node),1)/tmp_num;
    % Power allocation of the relay nodes for relay transmission
    Prk(:,S(index_node)) = P_max(S(index_node),1)/tmp_num;
end
Pm = Pmk;
Ps = Psk;
Pr = Prk;

% Initial channel allocation
% Qm: |M|-by-1; Qr: |M|-by-(|N|+|J|)
Qm = zeros(Num_Link,1);
Qr = zeros(Num_Link,N);
for index_control=1:1:length(beta)
    tmp_link = (1:1:Num_Link)'.*(C==index_control);
    tmp_link = tmp_link(tmp_link>0);
    num_channel = sum(C==index_control);
    for index_m=1:1:length(tmp_link)
        tmp_m = tmp_link(index_m);
        num_channel = num_channel + sum(gsr(tmp_m,RDF_enable(tmp_m,:)==1)>=gsd(tmp_m));
    end
    Qm(C==index_control,1) = beta(index_control)/num_channel;
    Qr(C==index_control,:) = beta(index_control)/num_channel;
end
% If gsr<=gsr for a link with certain relay, that relay will not be used
for m = 1:Num_Link
    for j = 1:N
        if ((RDF_enable(m,j)==0)||(gsr(m,j)<=gsd(m)))
            Qr(m,j) = 0;
        end
    end
end

dual_P = 1e-4*ones(N,1);
dual_T = ones(length(beta),1);

prev_Pm = -ones(Num_Link,1);
prev_Ps = -ones(Num_Link,N);
prev_Pr = -ones(Num_Link,N);
prev_Qm = -ones(Num_Link,1);
prev_Qr = -ones(Num_Link,N);
epsilon = 1e-8;
iter = 1;
all_Pm = zeros(Num_Link, MAX_ITER);
all_Ps = zeros(Num_Link*N, MAX_ITER);
all_Pr = zeros(Num_Link*N, MAX_ITER);
all_Qm = zeros(Num_Link, MAX_ITER);
all_Qr = zeros(Num_Link*N, MAX_ITER);
all_beta = zeros(length(beta), MAX_ITER);
all_Rate = zeros(Num_Link, MAX_ITER*Num_JointIter);
all_PowerFeasible = zeros(N, MAX_ITER*Num_JointIter);
while ((norm([Pm Ps Pr Qm Qr]-[prev_Pm prev_Ps prev_Pr prev_Qm prev_Qr])/norm([prev_Pm prev_Ps prev_Pr prev_Qm prev_Qr])>epsilon)&&(iter<=MAX_ITER))
    display(iter)
    
    prev_Pm = Pm;
    prev_Ps = Ps;
    prev_Pr = Pr;
    prev_Qm = Qm;
    prev_Qr = Qr;
    [Rate_Joint, Pm, Ps, Pr, dual_P, Qm, Qr, dual_T Power_Feasible] = power_channel_df(M, N, C, RDF_enable, gsd, gsr, grd, beta, T_min, Num_JointIter, step_dual_P, c, P_max, Pmk, Psk, Prk, dual_P, Qm, Qr, dual_T);
    Pmk = Pm;
    Psk = Ps;
    Prk = Pr;
%     beta = max(beta + step_beta*dual_T, T_min);
% channel adjustment
% if mod(iter,10)==0
    cvx_begin quiet
    variable x(3,1)
    minimize norm(x-beta-step_beta*dual_T)
    x(1)>=4*T_min;
    x(2)>=2*T_min;
    x(3)>=4*T_min;
    sum(x)<=1;
    cvx_end
% end
    beta = x;
    
    all_Pm(:, iter) = Pm;
    all_Ps(:, iter) = Ps(:);
    all_Pr(:, iter) = Pr(:);
    all_Qm(:, iter) = Qm;
    all_Qr(:, iter) = Qr(:);
    all_beta(:, iter) = beta;
    all_Rate(:,(iter-1)*Num_JointIter*Num_AuxilIter+1:iter*Num_JointIter*Num_AuxilIter) = Rate_Joint;
    all_PowerFeasible(:,(iter-1)*Num_JointIter*Num_AuxilIter+1:iter*Num_JointIter*Num_AuxilIter) = Power_Feasible;
    iter = iter + 1;
end

% display(Power_Feasible(:,end))

figure;
plot(sum(all_Rate(:,1:(iter-1)*Num_JointIter*Num_AuxilIter),1))
xlabel('Number of iterations')
ylabel('Total spectrum efficiency (bits/s/Hz)')
axis([0 800 1e-3 1])

figure;
y = sum(all_Rate,1);
semilogy(abs(y-y(end)))
y(end)
xlabel('Number of iterations')
ylabel('Gap from optimum')

figure;
interval = 10;
plot([1:interval:iter-1 iter-1], all_beta(1,[1:interval:iter-1 iter-1]),'o-')
hold on
plot([1:interval:iter-1 iter-1], all_beta(2,[1:interval:iter-1 iter-1]),'s-')
plot([1:interval:iter-1 iter-1], all_beta(3,[1:interval:iter-1 iter-1]),'*-')
legend('User 1', 'Relay 1', 'Relay 2')
xlabel('Number of channel resources adjustments')
ylabel('Channel resource fraction')

==> figs/main_v1_norelay.m <==
% Power and channel resource allocation for F/TDMA relay network with
% optimized channel resource allocation among different control nodes
% Direct transmission (DT) and decode and forward (DF)

clc;
clear;

% % Configuration for system topology (with relay)
% path_factor = 4;
% node_pos = [ 0 ; 0+sqrt(-1)*5 ; 5 ; 5+sqrt(-1)*5 ; 1.5+sqrt(-1)*1.5 ; 3.5+sqrt(-1)*3.5 ];
% P_max_dB = [ 25 ; 25 ; 25 ; 25 ; 25 ; 25 ];
% M = [ 1 3 ; 2 1 ; 3 2 ; 2 4 ; 4 3 ];
% % Enable different links to specify the topology of the network
% DT_enable = [ 1 ; 1 ; 1 ; 1 ; 1 ];
% RDF_enable = [ 0 0 0 0 1 1 ; 0 0 0 0 1 1 ; 0 0 0 0 1 1 ; 0 0 0 0 1 1 ; 0 0 0 0 1 1 ];
% % Control nodes for all the links
% C = [ 1 ; 1 ; 2 ; 3 ; 3 ];
% % Channel resource of each control node
% beta = [ 0.4 ; 0.2 ; 0.4 ];
% % beta = [ 1/3 ; 1/3 ; 1/3 ];
% % Minimum channel allocation
% T_min = 0.01;

% Configuration for system topology (without relay)
path_factor = 4;
node_pos = [ 0 ; 0+sqrt(-1)*5 ; 5 ; 5+sqrt(-1)*5 ];
P_max_dB = [ 25 ; 25 ; 25 ; 25  ];
M = [ 1 3 ; 2 1 ; 3 2 ; 2 4 ; 4 3 ];
% Enable different links to specify the topology of the network
DT_enable = [ 1 ; 1 ; 1 ; 1 ; 1 ];
RDF_enable = [ 0 0 0 0 ; 0 0 0 0 ; 0 0 0 0 ; 0 0 0 0 ; 0 0 0 0 ];
% Control nodes for all the links
C = [ 1 ; 1 ; 2 ; 3 ; 3 ];
% Channel resource of each control node
beta = [ 1/3 ; 1/3 ; 1/3 ];
% Minimum channel allocation
T_min = 0.01;

% Configuration for optimization parameters
step_dual_P = 5e-5;  % step size in updating dual variables for power
c = 1e-4;            % coefficients in quadratic terms
Num_JointIter = 5;  % number of iterations in distributed joint-power-channel resource allocation
Num_AuxilIter = 2;
step_beta = 3e-1;    % step size in updating channel resources of control nodes
MAX_ITER = 100;       % maximum number of iterations for updating channel resources of control nodes

% Calculate channel gains
N=length(node_pos);
S = unique(M(:,1));
D = unique(M(:,2));
tmp = 1:N;
tmp([S;D])=0;
R = find(tmp);
P_max = 10.^(P_max_dB./10);
Num_Link = size(M,1);
% g_m^{sd}: power attenuation from source to destination, |M|-by-1
gsd = abs(node_pos(M(:,1))-node_pos(M(:,2))).^(-path_factor);
gsd_tmp = gsd*ones(1,N);
% g_m^{sr}: power attenuation from source to relay, |M|-by-(|N|+|J|)
gsr = abs(repmat(node_pos(M(:,1)),[1 length(node_pos)])-repmat(node_pos.',[Num_Link,1]));
gsr(gsr==0) = 1e6;
gsr = gsr.^(-path_factor);
% gsr(gsr==1e6^(-path_factor)) = 0;
% g_m^{rd}: power attenuation from relay to destination, |M|-by-(|N|+|J|)
grd = abs(repmat(node_pos(M(:,2)),[1 length(node_pos)])-repmat(node_pos.',[Num_Link,1]));
grd(grd==0) = 1e6;
grd = grd.^(-path_factor);
% grd(grd==1e6^(-path_factor)) = 0;

% Initial power allocation
% All the initial values are set feasible to speed up the convergence rate
Pmk = zeros(Num_Link, 1);
Psk = zeros(Num_Link, N);
Prk = zeros(Num_Link, N);
for index_node=1:1:length(S)
    % Calculate the number of possible power allocations of the current node
    tmp_num = sum(DT_enable(M(:,1)==S(index_node))) + sum(sum(RDF_enable(M(:,1)==S(index_node),:),2),1);
    for tmp_index=1:1:Num_Link
        if ((M(tmp_index,1)~=S(index_node))&&(M(tmp_index,2)~=S(index_node)))
            tmp_num = tmp_num + RDF_enable(tmp_index, S(index_node)-(M(tmp_index,1)<S(index_node))-(M(tmp_index,2)<S(index_node)));
        end
    end
    % Power allocation of the source nodes for direct transmission
    Pmk(M(:,1)==S(index_node)) = P_max(S(index_node),1)/tmp_num;
    % Power allocation of the source nodes for relay transmission
    Psk(M(:,1)==S(index_node),:) = P_max(S(index_node),1)/tmp_num;
    % Power allocation of the relay nodes for relay transmission
    Prk(:,S(index_node)) = P_max(S(index_node),1)/tmp_num;
end
Pm = Pmk;
Ps = Psk;
Pr = Prk;

% Initial channel allocation
% Qm: |M|-by-1; Qr: |M|-by-(|N|+|J|)
Qm = zeros(Num_Link,1);
Qr = zeros(Num_Link,N);
for index_control=1:1:length(beta)
    tmp_link = (1:1:Num_Link)'.*(C==index_control);
    tmp_link = tmp_link(tmp_link>0);
    num_channel = sum(C==index_control);
    for index_m=1:1:length(tmp_link)
        tmp_m = tmp_link(index_m);
        num_channel = num_channel + sum(gsr(tmp_m,RDF_enable(tmp_m,:)==1)>=gsd(tmp_m));
    end
    Qm(C==index_control,1) = beta(index_control)/num_channel;
    Qr(C==index_control,:) = beta(index_control)/num_channel;
end
% If gsr<=gsr for a link with certain relay, that relay will not be used
for m = 1:Num_Link
    for j = 1:N
        if ((RDF_enable(m,j)==0)||(gsr(m,j)<=gsd(m)))
            Qr(m,j) = 0;
        end
    end
end

dual_P = 1e-4*ones(N,1);
dual_T = ones(length(beta),1);

prev_Pm = -ones(Num_Link,1);
prev_Ps = -ones(Num_Link,N);
prev_Pr = -ones(Num_Link,N);
prev_Qm = -ones(Num_Link,1);
prev_Qr = -ones(Num_Link,N);
epsilon = 1e-8;
iter = 1;
all_Pm = zeros(Num_Link, MAX_ITER);
all_Ps = zeros(Num_Link*N, MAX_ITER);
all_Pr = zeros(Num_Link*N, MAX_ITER);
all_Qm = zeros(Num_Link, MAX_ITER);
all_Qr = zeros(Num_Link*N, MAX_ITER);
all_beta = zeros(length(beta), MAX_ITER);
all_Rate = zeros(Num_Link, MAX_ITER*Num_JointIter);
all_PowerFeasible = zeros(N, MAX_ITER*Num_JointIter);
while ((norm([Pm Ps Pr Qm Qr]-[prev_Pm prev_Ps prev_Pr prev_Qm prev_Qr])/norm([prev_Pm prev_Ps prev_Pr prev_Qm prev_Qr])>epsilon)&&(iter<=MAX_ITER))
    display(iter)
    
    prev_Pm = Pm;
    prev_Ps = Ps;
    prev_Pr = Pr;
    prev_Qm = Qm;
    prev_Qr = Qr;
    [Rate_Joint, Pm, Ps, Pr, dual_P, Qm, Qr, dual_T Power_Feasible] = power_channel_df(M, N, C, RDF_enable, gsd, gsr, grd, beta, T_min, Num_JointIter, step_dual_P, c, P_max, Pmk, Psk, Prk, dual_P, Qm, Qr, dual_T);
    Pmk = Pm;
    Psk = Ps;
    Prk = Pr;
%     beta = max(beta + step_beta*dual_T, T_min);
    cvx_begin quiet
    variable x(3,1)
    minimize norm(x-beta-step_beta*dual_T)
    x(1)>=4*T_min;
    x(2)>=2*T_min;
    x(3)>=4*T_min;
    sum(x)<=1;
    cvx_end
    beta = x;
    
    all_Pm(:, iter) = Pm;
    all_Ps(:, iter) = Ps(:);
    all_Pr(:, iter) = Pr(:);
    all_Qm(:, iter) = Qm;
    all_Qr(:, iter) = Qr(:);
    all_beta(:, iter) = beta;
    all_Rate(:,(iter-1)*Num_JointIter*Num_AuxilIter+1:iter*Num_JointIter*Num_AuxilIter) = Rate_Joint;
    all_PowerFeasible(:,(iter-1)*Num_JointIter*Num_AuxilIter+1:iter*Num_JointIter*Num_AuxilIter) = Power_Feasible;
    iter = iter + 1;
end

% display(Power_Feasible(:,end))

figure;
plot(sum(all_Rate(:,1:(iter-1)*Num_JointIter*Num_AuxilIter ),1))
xlabel('Number of iterations')
ylabel('Total spectrum efficiency (bits/s/Hz)')
axis([0 400 0 2])

figure;
interval = 10;
plot([1:interval:iter-1 iter-1], all_beta(1,[1:interval:iter-1 iter-1]),'o-')
hold on
plot([1:interval:iter-1 iter-1], all_beta(2,[1:interval:iter-1 iter-1]),'s-')
plot([1:interval:iter-1 iter-1], all_beta(3,[1:interval:iter-1 iter-1]),'*-')
legend('User 1', 'Relay 1', 'Relay 2')
xlabel('Number of channel resources adjustments')
ylabel('Channel resource fraction')

==> figs/main_v1_traditional_proximalpoint.m <==
% Power and channel resource allocation for F/TDMA relay network with
% optimized channel resource allocation among different control nodes
% Direct transmission (DT) and decode and forward (DF)

clc;
clear;
close all;

% Configuration for system topology (with relay)
path_factor = 4;
node_pos = [ 0 ; 0+sqrt(-1)*5 ; 5 ; 5+sqrt(-1)*5 ; 1.5+sqrt(-1)*1.5 ; 4+sqrt(-1)*4 ];
P_max_dB = [ 25 ; 25 ; 25 ; 25 ; 25 ; 25 ];
M = [ 1 3 ; 2 1 ; 3 2 ; 2 4 ; 4 3 ];
% Enable different links to specify the topology of the network
DT_enable = [ 1 ; 1 ; 1 ; 1 ; 1 ];
RDF_enable = [ 0 0 0 0 1 1 ; 0 0 0 0 1 1 ; 0 0 0 0 1 1 ; 0 0 0 0 1 1 ; 0 0 0 0 1 1 ];
% Control nodes for all the links
C = [ 1 ; 1 ; 2 ; 3 ; 3 ];
% Channel resource of each control node
beta = [ 0.4 ; 0.2 ; 0.4 ];
% beta = [ 1/3 ; 1/3 ; 1/3 ];
% Minimum channel allocation
T_min = 0.01;

% % Configuration for system topology (without relay)
% path_factor = 4;
% node_pos = [ 0 ; 0+sqrt(-1)*5 ; 5 ; 5+sqrt(-1)*5 ];
% P_max_dB = [ 15 ; 15 ; 15 ; 15  ];
% M = [ 1 3 ; 2 1 ; 3 2 ; 2 4 ; 4 3 ];
% % Enable different links to specify the topology of the network
% DT_enable = [ 1 ; 1 ; 1 ; 1 ; 1 ];
% RDF_enable = [ 0 0 0 0 ; 0 0 0 0 ; 0 0 0 0 ; 0 0 0 0 ; 0 0 0 0 ];
% % Control nodes for all the links
% C = [ 1 ; 1 ; 2 ; 3 ; 3 ];
% % Channel resource of each control node
% beta = [ 1/3 ; 1/3 ; 1/3 ];
% % Minimum channel allocation
% T_min = 0.01;

% Configuration for optimization parameters
step_dual_P = 5e-5;  % step size in updating dual variables for power
c = 1e-4;            % coefficients in quadratic terms
Num_JointIter = 5;  % number of iterations in distributed joint-power-channel resource allocation
Num_AuxilIter = 2;
step_beta = 30e-2;    % step size in updating channel resources of control nodes
MAX_ITER = 100;       % maximum number of iterations for updating channel resources of control nodes

% Calculate channel gains
N=length(node_pos);
S = unique(M(:,1));
D = unique(M(:,2));
tmp = 1:N;
tmp([S;D])=0;
R = find(tmp);
P_max = 10.^(P_max_dB./10);
Num_Link = size(M,1);
% g_m^{sd}: power attenuation from source to destination, |M|-by-1
gsd = abs(node_pos(M(:,1))-node_pos(M(:,2))).^(-path_factor);
gsd_tmp = gsd*ones(1,N);
% g_m^{sr}: power attenuation from source to relay, |M|-by-(|N|+|J|)
gsr = abs(repmat(node_pos(M(:,1)),[1 length(node_pos)])-repmat(node_pos.',[Num_Link,1]));
gsr(gsr==0) = 1e6;
gsr = gsr.^(-path_factor);
% gsr(gsr==1e6^(-path_factor)) = 0;
% g_m^{rd}: power attenuation from relay to destination, |M|-by-(|N|+|J|)
grd = abs(repmat(node_pos(M(:,2)),[1 length(node_pos)])-repmat(node_pos.',[Num_Link,1]));
grd(grd==0) = 1e6;
grd = grd.^(-path_factor);
% grd(grd==1e6^(-path_factor)) = 0;

% Initial power allocation
% All the initial values are set feasible to speed up the convergence rate
Pmk = zeros(Num_Link, 1);
Psk = zeros(Num_Link, N);
Prk = zeros(Num_Link, N);
for index_node=1:1:length(S)
    % Calculate the number of possible power allocations of the current node
    tmp_num = sum(DT_enable(M(:,1)==S(index_node))) + sum(sum(RDF_enable(M(:,1)==S(index_node),:),2),1);
    for tmp_index=1:1:Num_Link
        if ((M(tmp_index,1)~=S(index_node))&&(M(tmp_index,2)~=S(index_node)))
            tmp_num = tmp_num + RDF_enable(tmp_index, S(index_node)-(M(tmp_index,1)<S(index_node))-(M(tmp_index,2)<S(index_node)));
        end
    end
    % Power allocation of the source nodes for direct transmission
    Pmk(M(:,1)==S(index_node)) = P_max(S(index_node),1)/tmp_num;
    % Power allocation of the source nodes for relay transmission
    Psk(M(:,1)==S(index_node),:) = P_max(S(index_node),1)/tmp_num;
    % Power allocation of the relay nodes for relay transmission
    Prk(:,S(index_node)) = P_max(S(index_node),1)/tmp_num;
end
Pm = Pmk;
Ps = Psk;
Pr = Prk;

% Initial channel allocation
% Qm: |M|-by-1; Qr: |M|-by-(|N|+|J|)
Qm = zeros(Num_Link,1);
Qr = zeros(Num_Link,N);
for index_control=1:1:length(beta)
    tmp_link = (1:1:Num_Link)'.*(C==index_control);
    tmp_link = tmp_link(tmp_link>0);
    num_channel = sum(C==index_control);
    for index_m=1:1:length(tmp_link)
        tmp_m = tmp_link(index_m);
        num_channel = num_channel + sum(gsr(tmp_m,RDF_enable(tmp_m,:)==1)>=gsd(tmp_m));
    end
    Qm(C==index_control,1) = beta(index_control)/num_channel;
    Qr(C==index_control,:) = beta(index_control)/num_channel;
end
% If gsr<=gsr for a link with certain relay, that relay will not be used
for m = 1:Num_Link
    for j = 1:N
        if ((RDF_enable(m,j)==0)||(gsr(m,j)<=gsd(m)))
            Qr(m,j) = 0;
        end
    end
end

dual_P = 1e-4*ones(N,1);
dual_T = ones(length(beta),1);

prev_Pm = -ones(Num_Link,1);
prev_Ps = -ones(Num_Link,N);
prev_Pr = -ones(Num_Link,N);
prev_Qm = -ones(Num_Link,1);
prev_Qr = -ones(Num_Link,N);
epsilon = 1e-8;
iter = 1;
all_Pm = zeros(Num_Link, MAX_ITER);
all_Ps = zeros(Num_Link*N, MAX_ITER);
all_Pr = zeros(Num_Link*N, MAX_ITER);
all_Qm = zeros(Num_Link, MAX_ITER);
all_Qr = zeros(Num_Link*N, MAX_ITER);
all_beta = zeros(length(beta), MAX_ITER);
%all_Rate = zeros(Num_Link, MAX_ITER*Num_JointIter);
all_Rate = zeros(Num_Link, 0);
%all_PowerFeasible = zeros(N, MAX_ITER*Num_JointIter);
all_PowerFeasible = zeros(N,0);
%iter_num = 1;
while ((norm([Pm Ps Pr Qm Qr]-[prev_Pm prev_Ps prev_Pr prev_Qm prev_Qr])/norm([prev_Pm prev_Ps prev_Pr prev_Qm prev_Qr])>epsilon)&&(iter<=MAX_ITER))
    display(iter)
    
    prev_Pm = Pm;
    prev_Ps = Ps;
    prev_Pr = Pr;
    prev_Qm = Qm;
    prev_Qr = Qr;
    [Rate_Joint, Pm, Ps, Pr, dual_P, Qm, Qr, dual_T Power_Feasible] = power_channel_df_traditional_proximalpoint(M, N, C, RDF_enable, gsd, gsr, grd, beta, T_min, Num_JointIter, step_dual_P, c, P_max, Pmk, Psk, Prk, dual_P, Qm, Qr, dual_T);
    Pmk = Pm;
    Psk = Ps;
    Prk = Pr;
% beta = max(beta + step_beta*dual_T, T_min);
% channel adjustment
% if mod(iter,10)==0
    cvx_begin quiet
    variable x(3,1)
    minimize norm(x-beta-step_beta*dual_T)
    x(1)>=4*T_min;
    x(2)>=2*T_min;
    x(3)>=4*T_min;
    sum(x)<=1;
    cvx_end
% end
    beta = x;
    
    all_Pm(:, iter) = Pm;
    all_Ps(:, iter) = Ps(:);
    all_Pr(:, iter) = Pr(:);
    all_Qm(:, iter) = Qm;
    all_Qr(:, iter) = Qr(:);
    all_beta(:, iter) = beta;
    %all_Rate(:,(iter-1)*Num_JointIter*Num_AuxilIter+1:iter*Num_JointIter*Num_AuxilIter) = Rate_Joint;
    all_Rate = [all_Rate Rate_Joint];
    %all_PowerFeasible(:,(iter-1)*Num_JointIter*Num_AuxilIter+1:iter*Num_JointIter*Num_AuxilIter) = Power_Feasible;
    all_PowerFeasible = [ all_PowerFeasible Power_Feasible];
    iter = iter + 1;
end

% display(Power_Feasible(:,end))

figure;
y = sum(all_Rate,1);
semilogy(abs(y-y(end)))
xlabel('Number of iterations')
ylabel('Gap from optimum')

% figure;
% interval = 10;
% plot([1:interval:iter-1 iter-1], all_beta(1,[1:interval:iter-1 iter-1]),'o-')
% hold on
% plot([1:interval:iter-1 iter-1], all_beta(2,[1:interval:iter-1 iter-1]),'s-')
% plot([1:interval:iter-1 iter-1], all_beta(3,[1:interval:iter-1 iter-1]),'*-')
% legend('User 1', 'Relay 1', 'Relay 2')
% xlabel('Number of channel resources adjustments')
% ylabel('Channel resource fraction')

==> figs/one_df_link_proximal.m <==
function [ Ps, Pr, flag ] = one_df_link_proximal(hsd, hrd, hsr, theta, lambda, beta, c, Psk, Prk)

lambda_c = lambda - c*Psk;
beta_c = beta - c*Prk;
lambda_beta = hrd*lambda + (hsr-hsd)*beta;
    
if (hsr<=hsd) % hsr>hsd
    flag = 1;
    Ps = 0;
    Pr = 0;
else
    x = 1/lambda/log(2) + lambda_c/c/theta - 1/2/hsr;
    Ps = max(theta/2*(1/lambda/log(2) - 1/hsr + ...
                      sqrt(x*x+1/lambda/hsr/log(2)+Psk/lambda/theta/log(2)*2-1/lambda^2/log(2)/log(2)) - x), ...
             0);
    Pr = -beta_c/c;
    if ((beta_c<0)&&((hsr-hsd)*Ps<=hrd*Pr))
        flag = 2;
    else
        x = 1/lambda/log(2) + lambda_c/c/theta - 1/2/hsd;
        Ps = max(theta/2*(1/lambda/log(2) - 1/hsd + ...
                          sqrt(x*x+1/lambda/hsd/log(2)+Psk/lambda/theta/log(2)*2-1/lambda^2/log(2)/log(2)) - x), ...
                 0);
        Pr = 0;
        if ((lambda_c+c*Ps)/hsd<(beta_c+c*Pr)/hrd)
            flag = 3;
        else
%             a = hrd/hsd;
%             b = hrd*lambda/hsd/c - beta/c - hrd*Psk/hsd + Prk;
%             h1 = theta*hsd/log(2)/(theta+2*b*hrd);
%             h2 = 2*(hsd+a*hrd)/(theta+2*b*hrd);
%             a1 = lambda - c*Psk;
%             delta = (c-a1*h2)^2 + 4*c*h1*h2;
%             Ps = max((-c-a1*h2+sqrt(delta))/2/c/h2, 0);
            Ps = 1/4*(2*c*log(2)*Psk*hsd^2-c*log(2)*theta*hsd+4*c*log(2)*hrd^2*Psk-2*c*log(2)*hrd*Prk*hsd-2*lambda*log(2)*hsd^2-4*log(2)*hrd^2*lambda+2*log(2)*hrd*beta*hsd+hsd*(log(2)*(4*c^2*log(2)*Psk^2*hsd^2+c^2*log(2)*theta^2+4*log(2)*hrd^2*beta^2+8*hsd^2*theta*c+4*lambda^2*log(2)*hsd^2+4*c^2*log(2)*Psk*theta*hsd+8*c^2*log(2)*Psk*hrd*Prk*hsd-8*c*log(2)*Psk*hsd^2*lambda-8*c*log(2)*Psk*hrd*beta*hsd+4*c^2*log(2)*theta*hrd*Prk-4*lambda*log(2)*theta*hsd*c-4*c*log(2)*theta*hrd*beta+4*c^2*log(2)*hrd^2*Prk^2-8*lambda*log(2)*hrd*Prk*hsd*c-8*c*log(2)*hrd^2*Prk*beta+8*lambda*log(2)*hrd*beta*hsd+8*hrd^2*theta*c))^(1/2))/log(2)/(hsd^2+hrd^2)/c;
            Pr = hrd/hsd*Ps + hrd*lambda/hsd/c - hrd*Psk/hsd + Prk - beta/c;
            if (((hsr-hsd)*Ps>=hrd*Pr)&&(Pr>=0))
                flag = 4;
            else
                x = hrd/lambda_beta/log(2) + (hrd*lambda_c+(hsr-hsd)*beta_c)/c/(hrd+(hsr-hsd)^2/hrd)/theta - 1/2/hsr;
                Ps = max(theta/2*(hrd/lambda_beta/log(2) - 1/hsr + ...
                                  sqrt(x*x+hrd/lambda_beta/hsr/log(2)+2*(hrd*Psk+(hsr-hsd)*Prk)/lambda_beta/theta/(1+(hsr-hsd)^2/hrd^2)/log(2)-hrd^2/lambda_beta^2/log(2)/log(2)) - x), ...
                         0);
                Pr = (hsr-hsd)/hrd*Ps;
                tau = (hrd*(lambda_c+c*Ps)-hsd*(beta_c+c*Pr))/(hrd*(lambda_c+c*Ps)+(hsr-hsd)*(beta_c+c*Pr));
                if ((0<=tau)&&(tau<=1))
                    flag = 5;
                else
                    Ps = 0;
                    Pr = 0;
                    flag = 6;
                end
            end
        end
    end
end

==> figs/one_dt_link_proximal.m <==
function Ps = one_dt_link_proximal(hsd, theta, lambda, c, Psk)

lambda_c = lambda - c*Psk;
x = 1/lambda/log(2) + lambda_c/2/c/theta - 1/2/hsd;
Ps = max(theta*(1/lambda/log(2) - 1/hsd + ...
                sqrt(x*x+1/lambda/hsd/log(2)+Psk/lambda/theta/log(2)-1/lambda^2/log(2)/log(2)) - x), ...
         0);
% x*x+1/lambda/hsd/log(2)+Psk*lambda/theta/log(2)-1/lambda^2/log(2)/log(2)

% x = 1/lambda_c/log(2) + lambda_c/2/theta/c - 1/2/hsd;
% Ps2 = max(theta*(1/lambda_c/log(2) - 1/hsd + ...
%                  sqrt(x*x+1/lambda_c/hsd/log(2)-1/lambda_c^2/log(2)/log(2))-x), ...
%           0)
      
% -1/2/c*lambda-1/2/hsd*theta+1/2*Psk+1/12486629536330718/c/hsd*(38978979294391670397470767598881*lambda^2*hsd^2-77957958588783340794941535197762*lambda*hsd*c*theta-77957958588783340794941535197762*lambda*hsd^2*c*Psk+38978979294391670397470767598881*c^2*theta^2+77957958588783340794941535197762*c^2*theta*Psk*hsd+38978979294391670397470767598881*c^2*Psk^2*hsd^2+224939120507729803320538286784512*c*hsd^2*theta)^(1/2) 

% -theta/2/hsd - lambda_c/2/c + sqrt((theta/2/hsd-lambda_c/2/c)^2+theta/c/log(2))

==> figs/power_channel_df.m <==
% Power and channel resource allocation for F/TDMA relay network
% Direct transmission (DT) and decode and forward (DF)

function [Rate_Joint, Pm, Ps, Pr, dual_P, Qm, Qr, dual_T, Power_Feasible] = power_channel_df(M, N, C, RDF_enable, gsd, gsr, grd, beta, T_min, Num_JointIter, step_dual_P, c, P_max, Pmk, Psk, Prk, dual_P, Qm, Qr, dual_T)

Num_Link = size(M,1);
gsd_tmp = gsd*ones(1,N);

Pm = zeros(Num_Link,1);
Ps = zeros(Num_Link,N);
Pr = zeros(Num_Link,N);

% Parameters for the optimization algorithm
Num_AuxilIter = 2;
Num_PowerIter = 1;
min_dual_P = 1e-6;

Rate_Joint = zeros(Num_Link, Num_JointIter*Num_AuxilIter);
Power_Feasible = zeros(N, Num_JointIter*Num_AuxilIter);

iter_joint = 1;
while (iter_joint<=Num_JointIter) % channel adjust every 10 iterations

    % Power allocation optimization for fixed channel allocation
    iter_auxil = 1;
    while (iter_auxil<=Num_AuxilIter) % channel allocation every 2 iterations
%         display(iter_auxil)

        iter_power = 1;
        while (iter_power<=Num_PowerIter)
%             display(iter_power)
            Power_used = zeros(N,1);
            
            % Optimal power given channel allocation and dual variables
            for m=1:Num_Link
                Pm(m,1) = one_dt_link_proximal(gsd(m,1), Qm(m,1), dual_P(M(m,1),1), c, Pmk(m,1));
                Power_used(M(m,1),1) = Power_used(M(m,1),1) + Pm(m,1);
                Jm = (1:1:N).*RDF_enable(m,:);
                Jm = Jm(Jm>0);
                for i = 1:length(Jm)
                    [Ps(m,Jm(i)), Pr(m,Jm(i))] = one_df_link_proximal( gsd(m,1),grd(m,Jm(i)),gsr(m,Jm(i)),Qr(m,Jm(i)),dual_P(M(m,1)),dual_P(Jm(i)),c,Psk(m,Jm(i)),Prk(m,Jm(i)));
                    Power_used(M(m,1),1) = Power_used(M(m,1),1) + Ps(m,Jm(i));
                    Power_used(Jm(i),1) = Power_used(Jm(i),1) + Pr(m,Jm(i));
                end
            end

%             dual_P = dual_P + step_dual_P*((1+temp_m)/(iter_power+temp_m))*(Power_used-P_max);
            dual_P = dual_P + step_dual_P*(Power_used-P_max);
            dual_P = max(dual_P,min_dual_P);
            iter_power = iter_power + 1;
        end

        Pmk = Pm;
        Psk = Ps;
        Prk = Pr;

        object_direct = Qm.*log2(1+gsd.*Pm./Qm);
        object_relay = Qr./2.*min(log2(1+2*gsd_tmp.*Ps./Qr+2*grd.*Pr./Qr),log2(1+2*gsr.*Ps./Qr));
        object_direct(isnan(object_direct))=0;
        object_relay(isnan(object_relay))=0;
        Rate_Joint(:,(iter_joint-1)*Num_AuxilIter+iter_auxil) = object_direct + sum(object_relay,2);
        Power_Feasible(:,(iter_joint-1)*Num_AuxilIter+iter_auxil) = (Power_used-P_max);        
        iter_auxil = iter_auxil + 1;
    end  

    % Channel allocation optimization for fixed power allocation
    for index_control=1:1:length(beta)
        e = 1;
        e_low = 0;
        e_up = 0; % 50 is the maximal value f can be (when a/x is bixmax in Matlab), e_up should be smaller than 50/2
        tmp_T = 0;
        tmp_link = (1:1:Num_Link)'.*(C==index_control);
        tmp_link = tmp_link(tmp_link>0);
        iter_channel = 0;
        while ((abs(tmp_T-beta(index_control))>=1e-6)&&(e-e_low>1e-6))
            tmp_T = 0;
            for index_link = 1:1:length(tmp_link)
                m = tmp_link(index_link);
                Qm(m) = max(f_line(gsd(m)*Pm(m,1),e), T_min);
                tmp_T = tmp_T + Qm(m);
                Jm = (1:1:N).*RDF_enable(m,:);
                Jm = Jm(Jm>0);
                for j = 1:1:length(Jm)
                    Qr(m,Jm(j)) = max(f_line(2*min(gsd(m)*Ps(m,Jm(j))+grd(m,Jm(j))*Pr(m,Jm(j)), gsr(m,Jm(j))*Ps(m,Jm(j))),2*e), T_min);
                    tmp_T = tmp_T + Qr(m,Jm(j));
                end
            end

            if (tmp_T>beta(index_control))
                e_low = e;
                if (e_up==0)
                    e = e*2;
                else
                    e = (e_low+e_up)/2;
                end
            elseif (tmp_T<beta(index_control))
                e_up = e;
                e = (e_low+e_up)/2;  
                if (e<1e-20) 
                    e = 0;
                    break;
                end
            end
            iter_channel = iter_channel + 1;
        end
        dual_T(index_control,1) = e;
    end
    
    iter_joint = iter_joint + 1;

end

==> figs/power_channel_df_traditional_proximalpoint.m <==
% Power and channel resource allocation for F/TDMA relay network
% Direct transmission (DT) and decode and forward (DF)

function [Rate_Joint, Pm, Ps, Pr, dual_P, Qm, Qr, dual_T, Power_Feasible] = power_channel_df_traditional_proximalpoint(M, N, C, RDF_enable, gsd, gsr, grd, beta, T_min, Num_JointIter, step_dual_P, c, P_max, Pmk, Psk, Prk, dual_P, Qm, Qr, dual_T)

Num_Link = size(M,1);
gsd_tmp = gsd*ones(1,N);

Pm = zeros(Num_Link,1);
Ps = zeros(Num_Link,N);
Pr = zeros(Num_Link,N);

% Parameters for the optimization algorithm
Num_AuxilIter = 2;
Num_PowerIter = 1;
min_dual_P = 1e-6;

% Rate_Joint = zeros(Num_Link, Num_JointIter*Num_AuxilIter);
% Power_Feasible = zeros(N, Num_JointIter*Num_AuxilIter);

iter_joint = 1;
iter_num = 1;
while (iter_joint<=Num_JointIter) % channel adjust every 10 iterations

    % Power allocation optimization for fixed channel allocation
    iter_auxil = 1;
    dual_P_tmp = dual_P +1;
    while (norm(dual_P-dual_P_tmp)>= 1e-2*norm(dual_P)) % channel allocation every K = 2 iterations
%         display(iter_auxil)

        iter_power = 1;
        while (iter_power<=Num_PowerIter)
%             display(iter_power)
            Power_used = zeros(N,1);
            
            % Optimal power given channel allocation and dual variables
            for m=1:Num_Link
                Pm(m,1) = one_dt_link_proximal(gsd(m,1), Qm(m,1), dual_P(M(m,1),1), c, Pmk(m,1));
                Power_used(M(m,1),1) = Power_used(M(m,1),1) + Pm(m,1);
                Jm = (1:1:N).*RDF_enable(m,:);
                Jm = Jm(Jm>0);
                for i = 1:length(Jm)
                    [Ps(m,Jm(i)), Pr(m,Jm(i))] = one_df_link_proximal( gsd(m,1),grd(m,Jm(i)),gsr(m,Jm(i)),Qr(m,Jm(i)),dual_P(M(m,1)),dual_P(Jm(i)),c,Psk(m,Jm(i)),Prk(m,Jm(i)));
                    Power_used(M(m,1),1) = Power_used(M(m,1),1) + Ps(m,Jm(i));
                    Power_used(Jm(i),1) = Power_used(Jm(i),1) + Pr(m,Jm(i));
                end
            end

%             dual_P = dual_P + step_dual_P*((1+temp_m)/(iter_power+temp_m))*(Power_used-P_max);
            dual_P_tmp = dual_P;
            dual_P = dual_P + step_dual_P*(Power_used-P_max);
            dual_P = max(dual_P,min_dual_P);
            iter_power = iter_power + 1;
        end

        Pmk = Pm;
        Psk = Ps;
        Prk = Pr;

        object_direct = Qm.*log2(1+gsd.*Pm./Qm);
        object_relay = Qr./2.*min(log2(1+2*gsd_tmp.*Ps./Qr+2*grd.*Pr./Qr),log2(1+2*gsr.*Ps./Qr));
        object_direct(isnan(object_direct))=0;
        object_relay(isnan(object_relay))=0;
        Rate_Joint(:,iter_num) = object_direct + sum(object_relay,2);
        Power_Feasible(:,iter_num) = (Power_used-P_max);        
        iter_auxil = iter_auxil + 1;
        iter_num = iter_num + 1;
    end  

    % Channel allocation optimization for fixed power allocation
    for index_control=1:1:length(beta)
        e = 1;
        e_low = 0;
        e_up = 0; % 50 is the maximal value f can be (when a/x is bixmax in Matlab), e_up should be smaller than 50/2
        tmp_T = 0;
        tmp_link = (1:1:Num_Link)'.*(C==index_control);
        tmp_link = tmp_link(tmp_link>0);
        iter_channel = 0;
        while ((abs(tmp_T-beta(index_control))>=1e-6)&&(e-e_low>1e-4))
            tmp_T = 0;
            for index_link = 1:1:length(tmp_link)
                m = tmp_link(index_link);
                Qm(m) = max(f_line(gsd(m)*Pm(m,1),e), T_min);
                tmp_T = tmp_T + Qm(m);
                Jm = (1:1:N).*RDF_enable(m,:);
                Jm = Jm(Jm>0);
                for j = 1:1:length(Jm)
                    Qr(m,Jm(j)) = max(f_line(2*min(gsd(m)*Ps(m,Jm(j))+grd(m,Jm(j))*Pr(m,Jm(j)), gsr(m,Jm(j))*Ps(m,Jm(j))),2*e), T_min);
                    tmp_T = tmp_T + Qr(m,Jm(j));
                end
            end

            if (tmp_T>beta(index_control))
                e_low = e;
                if (e_up==0)
                    e = e*2;
                else
                    e = (e_low+e_up)/2;
                end
            elseif (tmp_T<beta(index_control))
                e_up = e;
                e = (e_low+e_up)/2;  
                if (e<1e-18) 
                    e = 0;
                    break;
                end
            end
            iter_channel = iter_channel + 1;
        end
        dual_T(index_control,1) = e;
    end
    
    iter_joint = iter_joint + 1;

end

==> figs/power_df.m <==
% Power allocation for F/TDMA relay network
% Direct transmission (DT) and decode and forward (DF)

function [Rate_Joint, Pm, Ps, Pr, dual_P, Qm, Qr, Power_Feasible] = power_df(M, N, RDF_enable, gsd, gsr, grd, Num_JointIter, step_dual_P, c, P_max, Pmk, Psk, Prk, dual_P, Qm, Qr)

Num_Link = size(M,1);
gsd_tmp = gsd*ones(1,N);

Pm = zeros(Num_Link,1);
Ps = zeros(Num_Link,N);
Pr = zeros(Num_Link,N);

% Parameters for the optimization algorithm
Num_AuxilIter = 1;
Num_PowerIter = 1;
min_dual_P = 1e-6;

Rate_Joint = zeros(Num_Link, Num_JointIter);
Power_Feasible = zeros(N, Num_JointIter);

iter_joint = 1;
while (iter_joint<=Num_JointIter)

    % Power allocation optimization for fixed channel allocation
    iter_auxil = 1;
    while (iter_auxil<=Num_AuxilIter)
%         display(iter_auxil)

        iter_power = 1;
        while (iter_power<=Num_PowerIter)
%             display(iter_power)
            Power_used = zeros(N,1);
            
            % Optimal power given channel allocation and dual variables
            for m=1:Num_Link
                Pm(m,1) = one_dt_link_proximal(gsd(m,1), Qm(m,1), dual_P(M(m,1),1), c, Pmk(m,1));
                Power_used(M(m,1),1) = Power_used(M(m,1),1) + Pm(m,1);
                Jm = (1:1:N).*RDF_enable(m,:);
                Jm = Jm(Jm>0);
                for i = 1:length(Jm)
                    [Ps(m,Jm(i)), Pr(m,Jm(i))] = one_df_link_proximal( gsd(m,1),grd(m,Jm(i)),gsr(m,Jm(i)),Qr(m,Jm(i)),dual_P(M(m,1)),dual_P(Jm(i)),c,Psk(m,Jm(i)),Prk(m,Jm(i)));
                    Power_used(M(m,1),1) = Power_used(M(m,1),1) + Ps(m,Jm(i));
                    Power_used(Jm(i),1) = Power_used(Jm(i),1) + Pr(m,Jm(i));
                end
            end

%             dual_P = dual_P + step_dual_P*((1+temp_m)/(iter_power+temp_m))*(Power_used-P_max);
            dual_P = dual_P + step_dual_P*(Power_used-P_max);
            dual_P = max(dual_P,min_dual_P);
    
            iter_power = iter_power + 1;
        end

        Pmk = Pm;
        Psk = Ps;
        Prk = Pr;
        iter_auxil = iter_auxil + 1;
    end

    object_direct = Qm.*log2(1+gsd.*Pm./Qm);
    object_relay = Qr./2.*min(log2(1+2*gsd_tmp.*Ps./Qr+2*grd.*Pr./Qr),log2(1+2*gsr.*Ps./Qr));
    object_direct(isnan(object_direct))=0;
    object_relay(isnan(object_relay))=0;
    Rate_Joint(:,iter_joint) = object_direct + sum(object_relay,2);
    Power_Feasible(:,iter_joint) = (Power_used-P_max);
    
    iter_joint = iter_joint + 1;

end
